$u$-generation: solving systems of polynomials equation-by-equation

We develop a new method that improves the efficiency of equation-by-equation algorithms for solving polynomial systems. Our method is based on a novel geometric construction, and reduces the total number of homotopy paths that must be numerically continued. These improvements may be applied to the basic algorithms of numerical algebraic geometry in the settings of both projective and multiprojective varieties. Our computational experiments demonstrate significant savings obtained on several benchmark systems. We also present an extended case study on maximum likelihood estimation for rank-constrained symmetric $n\times n$ matrices, in which multiprojective $u$-generation allows us to complete the list of ML degrees for $n\le 6.$

==> auxiliary_files/figs/geogebra_javascript.js <==
function ggbOnInit() {}

==> auxiliary_files/parabolas.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43088,        976]
NotebookOptionsPosition[     40534,        924]
NotebookOutlinePosition[     40934,        940]
CellTagsIndexPosition[     40891,        937]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"L", "=", "5"}]], "Input",
 CellChangeTimes->{{3.844943128519834*^9, 3.844943150807352*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e02cd91e-cc85-47d1-9773-62be0c8d0198"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{3.844945563357419*^9, 3.8610409302451773`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"2de2923e-e4b7-4198-897a-a8097338c6c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"5", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"color", " ", 
      RowBox[{"choice", ":", " ", 
       RowBox[{"see", " ", "\[IndentingNewLine]", "https"}], ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"www", ".", "ams", ".", "org"}], "/", "journals"}], "/", 
         "notices"}], "/", "202106"}], "/", "rnoti"}], "-", 
      RowBox[{
       RowBox[{"p930", ".", "pdf"}], "\[IndentingNewLine]", " ", 
       RowBox[{"https", ":"}]}]}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"davidmathlogic", ".", "com"}], "/", "colorblind"}], "/", 
       "#"}], "%23", "D81B60"}], "-", 
     RowBox[{"%231", "E88E5"}], "-", 
     RowBox[{"%23", "FFC107"}], "-", 
     RowBox[{"%23004", "D40"}]}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"fcolor", "=", 
  RowBox[{"RGBColor", "[", 
   RowBox[{
    RowBox[{"212", "/", "255"}], ",", 
    RowBox[{"17", "/", "255"}], ",", 
    RowBox[{"89", "/", "255"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"gcolor", "=", 
  RowBox[{"RGBColor", "[", 
   RowBox[{
    RowBox[{"26", "/", "255"}], ",", 
    RowBox[{"133", "/", "255"}], ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"hcolor", "=", 
  RowBox[{"RGBColor", "[", 
   RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"opa", " ", "=", " ", "0.4"}], ";"}]}], "Input",
 CellChangeTimes->{{3.844944934508835*^9, 3.844944951060513*^9}, {
  3.844945036595484*^9, 3.844945052987603*^9}, {3.8449450921391172`*^9, 
  3.844945169762376*^9}, {3.844945234617662*^9, 3.844945289521022*^9}, {
  3.844945467111925*^9, 3.8449454738791723`*^9}, {3.8610409103311634`*^9, 
  3.8610409180359097`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"ec412240-9f94-494d-8223-c22404b9daec"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{{3.844945281346526*^9, 3.844945290160982*^9}, 
   3.844945474812825*^9, {3.844945549640381*^9, 3.844945579602242*^9}, {
   3.86104091058125*^9, 3.8610409190250793`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"59712cac-7593-49f0-a262-5fe557d58551"],

Cell[BoxData[
 TemplateBox[<|"color" -> RGBColor[
     Rational[212, 255], 
     Rational[1, 15], 
     Rational[89, 255]]|>,
  "RGBColorSwatchTemplate"]], "Output",
 CellChangeTimes->{{3.844945281346526*^9, 3.844945290160982*^9}, 
   3.844945474812825*^9, {3.844945549640381*^9, 3.844945579602242*^9}, {
   3.86104091058125*^9, 3.8610409191634665`*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"f56c7a2f-85c1-4e87-a8d3-0d8a31f32e30"],

Cell[BoxData[
 TemplateBox[<|"color" -> RGBColor[
     Rational[26, 255], 
     Rational[133, 255], 1]|>,
  "RGBColorSwatchTemplate"]], "Output",
 CellChangeTimes->{{3.844945281346526*^9, 3.844945290160982*^9}, 
   3.844945474812825*^9, {3.844945549640381*^9, 3.844945579602242*^9}, {
   3.86104091058125*^9, 3.8610409192044153`*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"b0ec53cb-21d7-455c-9930-9cace2905d34"],

Cell[BoxData[
 TemplateBox[<|"color" -> RGBColor[0, 0, 0]|>,
  "RGBColorSwatchTemplate"]], "Output",
 CellChangeTimes->{{3.844945281346526*^9, 3.844945290160982*^9}, 
   3.844945474812825*^9, {3.844945549640381*^9, 3.844945579602242*^9}, {
   3.86104091058125*^9, 3.861040919252634*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"4c1f59d6-0c9f-4d88-aa2e-b5f3e8c674e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ContourPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], "-", "y"}], "\[Equal]", "2"}], ",", 
     RowBox[{
      RowBox[{"2", "+", "x", "-", 
       RowBox[{"y", "^", "2"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "L"}], ",", "L"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "L"}], ",", "L"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "False"}], ",", 
   RowBox[{"ContourStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"fcolor", ",", "Thick", " ", ",", 
        RowBox[{"Opacity", "[", "opa", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"gcolor", ",", "Thick", ",", 
        RowBox[{"Opacity", "[", "opa", "]"}]}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.844942709998452*^9, 3.844942774443512*^9}, {
  3.8449428368274612`*^9, 3.844942862186563*^9}, {3.844942933739044*^9, 
  3.84494297830573*^9}, {3.8449430399459047`*^9, 3.84494322604679*^9}, {
  3.844943485333172*^9, 3.844943512243676*^9}, {3.844944101870397*^9, 
  3.8449441296611013`*^9}, {3.844944189693511*^9, 3.844944215324216*^9}, {
  3.8449450125890207`*^9, 3.8449450198198967`*^9}, {3.844945481368042*^9, 
  3.8449455430466423`*^9}, {3.844945590071066*^9, 3.844945603718841*^9}, {
  3.844945635606763*^9, 3.8449456635188093`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"19d462b1-e73e-4355-b4f1-503cb83fe393"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyFWXlYVdUWv8AVB0TDEdEgExxIA2c0dR8lMZVKfM+iZ2lGOZXFYGpJOYAi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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[
         NCache[
          Rational[212, 255], 0.8313725490196079], 
         NCache[
          Rational[1, 15], 0.06666666666666667], 
         NCache[
          Rational[89, 255], 0.34901960784313724`]], Thickness[Large], 
        Opacity[0.4], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
         183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196,
          197, 198}]},
       RowBox[{
         RowBox[{
           SuperscriptBox[
            TagBox["x", HoldForm], "2"], "-", 
           TagBox["y", HoldForm]}], "\[Equal]", "2"}]],
      Annotation[#, HoldForm[$CellContext`x]^2 - HoldForm[$CellContext`y] == 
       2, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[
         NCache[
          Rational[26, 255], 0.10196078431372549`], 
         NCache[
          Rational[133, 255], 0.5215686274509804], 1], Thickness[Large], 
        Opacity[0.4], LineBox[CompressedData["
1:eJwt0tdXDgAAxuEv2ZtQZj6rjIhkt+xdsjfZUsle2Xsl/ihbmZGRyszMXqXH
OS6eq9/Ve84bzMhJzw4JBALXucglLnOFq1z7325QSBE3ucVt7nCXexRznweU
8JBHPOYJpTyljHIqeMZzXvCSV7ymkje85R3v+cBHqvjEZ77wlW985wc/+cVv
/lBNDX8JGBtCHUKpSz3q04CGNKIxTWhKM5rTgpa0ojVhtKEt7QgngvZ0oCOd
6EwXIulKkG50pwc96UUU0fSmD33pRwz9GUAsAxlEHIOJZwhDGcZwRjCSUSSQ
SBLJpDCaMYxlHOOZwEQmMZkpTGUa00kljRmkM5NZzGYOc5nHfBawkEUsZglL
WcZyMljBSlaxmjWsZR3ryWQDWfw7aQ4byWUTm9nCVraxnR3sZBe72UMee9nH
fg5wkEMc5ghHOcZxTnCSU5zmDGfJ5xwFnOcCtaH9YB4=
         "]]},
       RowBox[{
         RowBox[{"2", "+", 
           TagBox["x", HoldForm], "-", 
           SuperscriptBox[
            TagBox["y", HoldForm], "2"]}], "\[Equal]", "0"}]],
      Annotation[#, 2 + HoldForm[$CellContext`x] - HoldForm[$CellContext`y]^2 == 
       0, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-5, 5}, {-5, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.84494286273211*^9, {3.844942940495525*^9, 3.8449429786243277`*^9}, {
   3.8449430673810253`*^9, 3.844943102045142*^9}, {3.84494315457803*^9, 
   3.844943226676746*^9}, {3.844943486506446*^9, 3.844943513289906*^9}, {
   3.844944116756197*^9, 3.844944130042898*^9}, {3.8449441929099913`*^9, 
   3.8449442160191727`*^9}, 3.8449452932615557`*^9, {3.844945527576771*^9, 
   3.844945604752678*^9}, {3.844945648470929*^9, 3.844945664695322*^9}, {
   3.861040922986847*^9, 3.8610409370454817`*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"aa493a0c-23ff-49d4-a7b6-ec828b74575d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ContourPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], "-", "y"}], "\[Equal]", "2"}], ",", 
     RowBox[{"y", "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "L"}], ",", "L"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "L"}], ",", "L"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "False"}], ",", 
   RowBox[{"ContourStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"fcolor", ",", "Thick", ",", 
        RowBox[{"Opacity", "[", "opa", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hcolor", ",", "Thick", ",", 
        RowBox[{"Opacity", "[", "opa", "]"}]}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.844944485993492*^9, 3.844944488041431*^9}, {
  3.844944796095172*^9, 3.844944797254094*^9}, {3.844945023756598*^9, 
  3.844945032459662*^9}, {3.8449453143860207`*^9, 3.8449453147529783`*^9}, {
  3.844945672191208*^9, 3.8449456920688868`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"aee49c4a-2375-48e0-8504-4357d164e6e6"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxtlwdUVFcax4dhQBRBKQqCQpQiYgHLKhj13oCClERh10jWVaPYExOKEaNY
QRAEBAUrUlzssGtFBOV7SAQN0UFQLHQrMCi9zzAL7973OLyz98w57/yY4d7v
fvX/xq/91XO9WCQSGauIRP1P04MyjwwTNSxilz5Ot1/54VSnBFt6e2jdDNLD
GhFM30eCrY4093108XH52sc2xyXYwuWouctRXWzwwvZruwMSfKaiS32qhy42
3K/T95HgF55T+z46WHvbG3xRS4Jd+39uroMDfCQxJZoSPOKf50QXTXSwmD1X
gtXYpw4e8nxmnCxKFb96a+9UUDECm8/xM5vjp4or0reWpm8dgTcHrhPf/7sq
XjSzqNw/RxvHw4NUJx1VHBEmDRDv18KKreEeuZViPJG1bzh+8GTP+O9jxbhm
tI5ToqUmnn7V44/kY2L8je36y/ZmmtjfrP8AMfYp7T9gKDYu1zIq1xLjpOgn
8dFPNHCde2rT5hwV7GXlvXrRjiG4wae70zlBBd/tN6dUHdepHKpVOaSCjXoD
RvcGqOOEjFL/f7mrUHvVsBt7bxU8+2LVB/17Euy75nBotlKEy2xP5RSbS3Cv
/ga9/HYR7weZ7s3Rw2pE+Ny+qCcBuap4aKiPRqiPCEeefRV29pUKvhw091LQ
XBG/b1vG4plOXUrEPR1/uKqb+ECJdunbpjw1VKLyv9nYXxEpkRXrDzma+lWX
7tC4XmTmN3l22JFu1GxZt9m/Q4GC3WbKT+BOtHld7fhvIxQok71fO/oyvOfh
yDUK1HrZb9SF4e38Pk8LJu2wV2tBsTZVGyrM5ajqaom6IqYJueKc0wkSOXJn
7WtCKmG+Plse9yCLItW4mysaUdGMsnXDpvYga3afeuSsPdKz7GU32vuucoXz
0jrkZdExbfuybnSfPf8j8mXj0oVw32k2F9+i2mPVHm0hXejH8dJ9q4Kr0Z64
rmUfl3ehzepXxlzaUIXGzA8xnB/SiXLZ/y9BO7PNdmSbdaI/rDOvW2c+Qy/2
jilbquhA53sLqkLqpGiSe9xE97gOJGV/n8ff20vdpi9iKWiuX1iW9n/b0b4c
xaXdNiEoYXbhZtWz7YjUy6N5Pi2vrcsC29HJmFUi75QT0PRQbNtQ34burpoi
anmaDZEW4NV8uA0lkv1h4c/F4bsmtqGijVnq5zULIWLjvHdjpK0oWFo7ST2x
GAL1/+NcvbMVXSX2gyp7TiuqUPavUri1aNZGrfAWlDIu0iDNrgqm3PacfNuz
BTmy/q6Gh9+erHzxthlBe0vYx1XvIHj86wmnbzajG9ci5ckO72FXssHOZINm
dJ34FyDoXpd5cRM6vlTT8JhdDXBxy/MyNZI5yqAyatvXRZ8b0SKHGUMfm9cD
Sgm7/pu0EZmQ+EH8ghOB7w42or2NqfcvSD/DE6W58pi8AeWQJ8SdD501Pf0L
ciL7gqbfhqxkjS/ozoWo2OzKJuDyQDOyLfn6ghZI0SxUqxHXo7nVCT5LMlrA
NDPZODNZhhTs/Vtgm+VGP8uNfXkSM+qHmFFtEBuT/8j7fS2q0WnX2BXcBvP2
69nt16tBt0gcYXvHDdekc59Q9Ix80RDUAVxeNfadNqukA2awDe0jiu43z6UT
pv1+XGc3/oDM1+gbe9d2gi7bv96jn0gegjobj/dI3m8OdIFhg/N3LbffImnY
4sbDe7sh8VT/qqb37YElJC7IQObovXtTD2gpr/jaNFaibNhSpinvgaItv3tL
9MrRBFJX8PoXI8Xyhtdo09AJ6Y7LFcDlceCm1BGRbQpY+tLaOOpkCepl/aEA
zxFr5YHzi9H81dLUuSG9sIw97xl62F3oZfqmF0o+ROq4t+aj12w/UgL2D/1r
3Ix8FDrHrCJihxK4vDcx6jdQCcGH7hZa2+ahAy3T7UyDlPCJ/T4dheb1bVip
hNo395b4Pk5CaWdl68WtSuDqgDxFjBY7AJIhHrrOQJcStB2f//Td0jQ4WRDo
KGtUQijZDw7R/a6a3KzMu3wPZNN7tsb/qYQrKrcqNS3ywCvFc3RQsBK4uvmK
2ndjT1Jk1ax86PFymv2hz35vNt6PgLvfcNaPf0Fxf/7OVEJ83vnSRdOlYOJ2
SpI1TAnziX/gMfUPnLbIu+heDKYOeLVaeC94EP8C51+uDvdR/xeQ+MAWGh9D
9rwycO6LbqpUDv5s/ywHLp6qJN6QQ+PN1akJzYckki/A5YseyScopvnUzdrx
DiSsd7u4fAQuH61IvsJEmq9cXXfT/PYl+Q+xNP9pfQBXH9GkfqCe1s9BUl/g
QuuL1h9w9ZdE6hMW0Prk+sAoWr9DSH1DFq3vWFL/wNW/jc7BK6/rGvgn9/dy
2m+e2n+K93/aBDn3flxla1MDY6NOti9Ub+bv1Ztq7B4jbQYHu8/Xfj34DqaS
/sf79Qbpj5BG+yNn91g2Pcu4/srHNZr0X1hJ+68D6c/wnvZn2r/5PGwk/R0U
tL9vI/0f/nGE9H86H/i6sCPzA7yAzA/O714SMl+syPzh69Ch/s+enWM74bD/
uH/bvXzGzTO+Dxwg8w4C6byrIfMQvqfzkMsLQzov6Tzl+54TmbfwG523EjKf
YRqdz09AXgB9ecrNgWNkvkMpne9cXmfQ+V9P9AE0Un2wiegH4OZoK9EXEEH1
xRSiP8CE6g+qT4DTFd8Q/QIBVL90EF0DCqpvmrPOFl5bKGI4/aNB9BETTvVR
PdFPzAWqn6i+Yjh95UP0F/OG6q/FZB/GmuozqucYA6rnTrP1qcJwek9G9CCz
gupBI6IXmQSqF6meZDg9SfUmg6jezCV6lJFRPeqW9tw17bmY4fQq1bNMONWz
W4jeZVyo3qV6mOH0sDrRy0wJ1ctsuitVGdK/RuLtRG8z2lRvUz3OcHqc6nXm
JdXro4meZ05TPU/1PsPp/aHkfYCxpu8D9H2BMafvC+lhR1eesVJjuPcJ+qQs
EhH79Him+/JsLmAzAVO7eXYR8GIBlxE/8Vwq4DcCtiRxENgzwBME/AuJM89b
BfyzgDNIHvGcLuBbAiZLwjMXX457BexK83mwPwbYScAWtJ4H32+ATQV8h/av
wfYO8HUBu9D+Pvj8AXYU8B3a5wfvN8BXBXyH9vHB3w9wooD//+L1C12veKb7
I45zBSwVMLWf5/sCzhUw9Q/P7gJeImDqf54zBXxfwDS+PFsJeLKAaf5gjt0E
7C5gsiQ8iwUsETDNf57vCjhTwLS+ePYRsJ+Aaf3yPFHAVgKm/YHnCgFXCZj2
G55dBewmYNrPeLYQsKWAaX/kmSx9nv8HiNKF/g==
    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[
         NCache[
          Rational[212, 255], 0.8313725490196079], 
         NCache[
          Rational[1, 15], 0.06666666666666667], 
         NCache[
          Rational[89, 255], 0.34901960784313724`]], Thickness[Large], 
        Opacity[0.4], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
         183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196,
          197, 198}]},
       RowBox[{
         RowBox[{
           SuperscriptBox[
            TagBox["x", HoldForm], "2"], "-", 
           TagBox["y", HoldForm]}], "\[Equal]", "2"}]],
      Annotation[#, HoldForm[$CellContext`x]^2 - HoldForm[$CellContext`y] == 
       2, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 0], Thickness[Large], Opacity[0.4], 
        LineBox[CompressedData["
1:eJwNz1k2QgEAANBXKkRESPVlS51jAxbAMjM1UeYxlTESIQr34y7grqxt5NdD
QRCsUmCTLbbZYZciJcpUqLLHPjXqHHDIEceccMoZ51xwyRXXNLihSYs2t9xx
zwOPPNHhmRe6vNLjjXf6fPDJFwO++WHIiF/+CGRDhBkjQpQY40wwSZwppkkw
wyxJ5pgnxQKLLJFmmQxZcvwDHEo2Kg==
         "]]},
       RowBox[{
         TagBox["y", HoldForm], "\[Equal]", "0"}]],
      Annotation[#, HoldForm[$CellContext`y] == 0, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-5, 5}, {-5, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.84494529693216*^9, 3.844945315756001*^9}, {
   3.8449456775214376`*^9, 3.8449456926734743`*^9}, 3.861040942055877*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"a5d7db31-51a0-4085-be2b-9a0ec602ea07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g0", ",", "g1"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"z", "^", "2"}], "-", "1"}], ",", 
       RowBox[{"2", "+", "x", "-", 
        RowBox[{"y", "^", "2"}]}]}], "}"}]}], ";", 
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "-", "y", "-", "2"}]}], ";", " ", 
    RowBox[{"L0", "=", "y"}], ";", 
    RowBox[{"L1", "=", "z"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"opa", "=", "0.6"}], "\n", 
   RowBox[{
    RowBox[{"picture", "[", "t_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G", ",", "L"}], "}"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}], 
         RowBox[{"{", 
          RowBox[{"g0", ",", "L0"}], "}"}]}], "-", 
        RowBox[{"t", " ", 
         RowBox[{"{", 
          RowBox[{"g1", ",", "L1"}], "}"}]}]}]}], ";", 
      RowBox[{"points", " ", "=", " ", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"F", "\[Equal]", "0"}], ",", 
           RowBox[{"G", "\[Equal]", "0"}], ",", 
           RowBox[{"L", "\[Equal]", "0"}]}], "}"}], ",", "Reals"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ContourPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"F", "\[Equal]", "0"}], ",", 
            RowBox[{"G", "\[Equal]", "0"}], ",", 
            RowBox[{"L", "\[Equal]", "0"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ContourStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"fcolor", ",", 
               RowBox[{"Opacity", "[", "opa", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"gcolor", ",", 
               RowBox[{"Opacity", "[", "opa", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"hcolor", ",", 
               RowBox[{"Opacity", "[", "opa", "]"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
          RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"BoundaryStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"Blue", ",", "Thick"}], "}"}]}]}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"MaxRecursion", "\[Rule]", "2"}]}], "\[IndentingNewLine]", 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "0.03", "]"}], ",", "Black", ",", 
           RowBox[{
            RowBox[{"Point", "[", 
             RowBox[{"{", 
              RowBox[{"x", ",", "y", ",", "z"}], "}"}], "]"}], "/.", 
            "points"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", "}"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.844944980500299*^9, 3.844945008244121*^9}, 
   3.844945328904957*^9, {3.8449454310169487`*^9, 3.844945463527858*^9}, {
   3.844945838316125*^9, 3.8449458503158197`*^9}, {3.844945881660655*^9, 
   3.844945889067403*^9}, {3.844946323336006*^9, 3.844946340423787*^9}, {
   3.844952847476523*^9, 3.844952857275638*^9}, {3.8610447112598896`*^9, 
   3.861044712831726*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"66ded940-6dc5-47ed-977e-31a90b287a1d"],

Cell[BoxData["0.6`"], "Output",
 CellChangeTimes->{3.8610447137165394`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"1adbe03a-943d-446d-b326-e03a0ac846ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"picture", "[", "t", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Blue", ",", 
            RowBox[{"Inset", "[", 
             RowBox[{
              RowBox[{"G", "==", " ", "0"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.5", ",", "0.9"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"L", "==", " ", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "0"}], "}"}]}], "]"}], "}"}]}], "}"}]}], 
       ","}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "\[IndentingNewLine]", "]"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "1.0", ",", "\"\<t\>\""}], "}"}], ",", "0", ",", "1", 
     ",", "0.05"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.35696210375764*^9, 3.4283456745883064`*^9, 3.428346038470293*^9, {
   3.4283540768125*^9, 3.4283542246875*^9}, {3.4288553662041197`*^9, 
   3.4288554798084793`*^9}, {3.428855530867584*^9, 3.4288555362841263`*^9}, {
   3.828627477164189*^9, 3.828627565846941*^9}, {3.8286275970487585`*^9, 
   3.8286276069887805`*^9}, {3.8286276678539715`*^9, 3.828627704254258*^9}, {
   3.8286280483066964`*^9, 3.82862807353668*^9}, {3.8286281373506746`*^9, 
   3.828628146147808*^9}, {3.8286282330257063`*^9, 3.8286282362463145`*^9}, {
   3.8286286870536165`*^9, 3.828628896691097*^9}, {3.8286289613634644`*^9, 
   3.8286291235170107`*^9}, {3.8286292270714755`*^9, 3.828629253671113*^9}, {
   3.828629619322488*^9, 3.828629664331893*^9}, {3.828629872402713*^9, 
   3.8286299078603535`*^9}, 3.828632269144726*^9, {3.828632305529212*^9, 
   3.8286323190302176`*^9}, {3.8286323674684863`*^9, 
   3.8286324065182548`*^9}, {3.8286325186488905`*^9, 3.828632560154387*^9}, {
   3.828632787022623*^9, 3.8286328201926146`*^9}, 3.8286329803904953`*^9, {
   3.828633049068223*^9, 3.8286331034062824`*^9}, {3.828633148005124*^9, 
   3.8286331840163593`*^9}, {3.8286336568201017`*^9, 3.828633721339897*^9}, {
   3.8286337622570086`*^9, 3.8286338679756036`*^9}, {3.828633904472*^9, 
   3.8286339551863956`*^9}, {3.82863403669355*^9, 3.828634037105461*^9}, {
   3.828634069348015*^9, 3.828634083397344*^9}, {3.828634141304163*^9, 
   3.8286341428165827`*^9}, {3.8286342641959004`*^9, 
   3.8286342668835106`*^9}, {3.828634364637785*^9, 3.8286344438243017`*^9}, {
   3.828634478084485*^9, 3.8286344787661037`*^9}, {3.8286345150205297`*^9, 
   3.8286345188556376`*^9}, {3.8286346792986803`*^9, 
   3.8286347624492793`*^9}, {3.8286348172489147`*^9, 3.828634823632552*^9}, {
   3.8286349119261847`*^9, 3.828634913773744*^9}, {3.8286363580573053`*^9, 
   3.8286363897224474`*^9}, {3.828636425954978*^9, 3.8286364420023713`*^9}, {
   3.8286365265717573`*^9, 3.8286365510341516`*^9}, {3.8286366473020554`*^9, 
   3.8286366728749313`*^9}, {3.8286368911787043`*^9, 
   3.8286369075007286`*^9}, {3.828641435569384*^9, 3.8286414717528105`*^9}, {
   3.8286415574254265`*^9, 3.828641675448394*^9}, {3.8286417170983515`*^9, 
   3.828641760427385*^9}, {3.8286418612778597`*^9, 3.8286418625948853`*^9}, {
   3.828641895415012*^9, 3.8286419382165527`*^9}, {3.8286420162743907`*^9, 
   3.828642044833458*^9}, {3.82864223649168*^9, 3.82864229604749*^9}, {
   3.82864234281668*^9, 3.828642345304144*^9}, {3.8286424308922596`*^9, 
   3.828642467433146*^9}, {3.8286426765706224`*^9, 3.828642757777712*^9}, {
   3.8286428178960476`*^9, 3.828642835182658*^9}, {3.828642886619832*^9, 
   3.8286430535023785`*^9}, {3.828643093863465*^9, 3.8286431403306108`*^9}, {
   3.8286431832819223`*^9, 3.8286433150461893`*^9}, {3.828643369305726*^9, 
   3.8286433771800947`*^9}, {3.8286434578064227`*^9, 3.828643479047392*^9}, {
   3.828643515575498*^9, 3.828643557295662*^9}, {3.8286436007543344`*^9, 
   3.8286436516733174`*^9}, {3.8286437350097914`*^9, 
   3.8286437702326374`*^9}, {3.828643808134772*^9, 3.828643906127096*^9}, {
   3.8286439369174323`*^9, 3.828643987476028*^9}, {3.8286440664621315`*^9, 
   3.828644105663312*^9}, {3.828644148115448*^9, 3.828644205100003*^9}, {
   3.8286442533789573`*^9, 3.8286442720157633`*^9}, {3.8286443203331213`*^9, 
   3.8286443210594316`*^9}, {3.828644469013445*^9, 3.8286444706118917`*^9}, 
   3.8286445491376266`*^9, {3.828644582145069*^9, 3.8286446318605804`*^9}, {
   3.8286448206595917`*^9, 3.828644822390175*^9}, {3.82864516848687*^9, 
   3.8286452060522084`*^9}, {3.82864527495789*^9, 3.828645275128887*^9}, {
   3.828645485655352*^9, 3.8286454860573497`*^9}, {3.828688195472808*^9, 
   3.828688202363575*^9}, {3.844944079703617*^9, 3.844944090037565*^9}, {
   3.84494452670573*^9, 3.844944537816636*^9}, {3.844944679040277*^9, 
   3.844944691727429*^9}, {3.8449447218798656`*^9, 3.844944722150875*^9}, {
   3.844952779716764*^9, 3.844952779819984*^9}, {3.844952811684494*^9, 
   3.844952827347528*^9}, {3.8449528734039087`*^9, 3.844952895226749*^9}, {
   3.8610425544751453`*^9, 3.861042573024049*^9}, {3.861042616805976*^9, 
   3.8610426596020927`*^9}, {3.861042711677723*^9, 3.8610427120480556`*^9}, 
   3.861042769950704*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"b217f8c8-e041-4e30-96cc-d6d849e2719e"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t$$ = 1., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`t$$], 1., "t"}, 0, 1, 0.05}}, Typeset`size$$ = {
    360., {178., 182.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t$$ = 1.}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Show[
        $CellContext`picture[$CellContext`t$$], Ticks -> None, Boxed -> 
        False], "Specifications" :> {{{$CellContext`t$$, 1., "t"}, 0, 1, 
         0.05}}, "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{410., {222.13403309800196`, 227.86596690199804`}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.8449453345027313`*^9, 3.844945436200796*^9, {3.844946331820395*^9, 
   3.844946346133321*^9}, 3.84495273988523*^9, {3.844952780529965*^9, 
   3.844952828154208*^9}, {3.8449528747780437`*^9, 3.8449528959988117`*^9}, 
   3.86104088313651*^9, {3.861042557420384*^9, 3.8610425738978276`*^9}, {
   3.8610426541456003`*^9, 3.8610426602908897`*^9}, 3.8610427288682165`*^9, 
   3.8610427712134466`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"d79142ea-6b78-4816-8894-6d383efe1721"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.844952706796611*^9, 
  3.844952737115963*^9}},ExpressionUUID->"8cba4da4-6f7a-4feb-ad93-\
f052f7efb83f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2`", ",", "\<\"t\"\>"}], "}"}], ",", "0", ",", "1", 
   ",", "0.05`"}], "}"}]], "Output",
 CellChangeTimes->{3.844952716533165*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"a688dca6-32c2-4724-8c90-4b0abe5d6aa4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"1", "+", 
    RowBox[{"y", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "/", "2"}], "+", "1"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "/", "2"}], "-", "1"}], ")"}]}]}]}], ";", " ", 
  RowBox[{"L0", "=", 
   RowBox[{"y", "-", "2.5"}]}], ";", 
  RowBox[{"L1", "=", 
   RowBox[{"y", "-", "6"}]}], ";", " ", 
  RowBox[{"a1", " ", "=", " ", 
   RowBox[{"x", "-", "2"}]}], ";", " ", 
  RowBox[{"a2", " ", "=", " ", 
   RowBox[{"x", "+", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"opa", "=", "1.0"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"picture", "[", "t_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"G", ",", "L"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       RowBox[{"{", 
        RowBox[{"F", ",", "L0"}], "}"}]}], "+", 
      RowBox[{"t", " ", 
       RowBox[{"{", 
        RowBox[{"F", ",", "L1"}], "}"}]}]}]}], ";", 
    RowBox[{"points", " ", "=", " ", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"F", "\[Equal]", "0"}], ",", 
         RowBox[{"L", "\[Equal]", "0"}]}], "}"}], ",", "Reals"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ContourPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"F", "\[Equal]", "0"}], ",", 
          RowBox[{"L", "\[Equal]", "0"}], ",", 
          RowBox[{"a1", "==", "0"}], ",", 
          RowBox[{"a2", "==", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"-", "3.5"}], ",", "6.5"}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"ContourStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gcolor", ",", 
             RowBox[{"Opacity", "[", "opa", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"hcolor", ",", 
             RowBox[{"Opacity", "[", "opa", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"fcolor", ",", 
             RowBox[{"Opacity", "[", "opa", "]"}], ",", "Dashed"}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"fcolor", ",", 
             RowBox[{"Opacity", "[", "opa", "]"}], ",", "Dashed"}], "}"}]}], 
          "}"}]}], ",", 
        RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
        RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"BoundaryStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Blue", ",", "Thick"}], "}"}]}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"MaxRecursion", "\[Rule]", "2"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Frame", "\[Rule]", " ", "None"}]}], "\[IndentingNewLine]", 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PointSize", "[", "0.03", "]"}], ",", "fcolor", ",", 
          RowBox[{
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y"}], "}"}], "]"}], "/.", "points"}]}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"AxesLabel", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"u", ",", "v"}], "}"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.861041482370885*^9, 3.8610414882182083`*^9}, 
   3.8610415240252576`*^9, {3.8610416257737665`*^9, 3.8610416613830605`*^9}, {
   3.861041703836276*^9, 3.861041779182967*^9}, {3.8610418557982845`*^9, 
   3.86104185603552*^9}, {3.8610419532110014`*^9, 3.861042007001405*^9}, {
   3.861042037764905*^9, 3.8610420444266167`*^9}, {3.8610420928736486`*^9, 
   3.861042250023003*^9}, {3.861042306644805*^9, 3.8610423146666317`*^9}, {
   3.8610423995321054`*^9, 3.8610424477926073`*^9}, {3.861042777949935*^9, 
   3.8610429406632094`*^9}, {3.8610429714815903`*^9, 
   3.8610429969177017`*^9}, {3.8610446388505163`*^9, 
   3.8610446727963247`*^9}, {3.861045168267173*^9, 3.8610451698605585`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"24f16838-5dfc-472b-b716-32cc158d6e52"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{3.861045170601055*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"765fac09-804c-4d6e-b6f5-cfd80ec421be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "10"}], "+", "y"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[40]:=",ExpressionUUID->"234df896-c04e-46d0-ac99-5650277408f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "10"}], "+", "y"}]], "Output",
 CellChangeTimes->{3.8610419259781995`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"6504e22f-c04b-43cb-ad0a-9a766eb0bc07"]
}, Open  ]]
},
WindowSize->{1920, 988},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"426d39ae-63ce-42b9-a814-d89ea489c904"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 194, 3, 28, "Input",ExpressionUUID->"e02cd91e-cc85-47d1-9773-62be0c8d0198"],
Cell[777, 27, 173, 2, 32, "Output",ExpressionUUID->"2de2923e-e4b7-4198-897a-a8097338c6c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[987, 34, 1926, 49, 200, "Input",ExpressionUUID->"ec412240-9f94-494d-8223-c22404b9daec"],
Cell[2916, 85, 295, 4, 32, "Output",ExpressionUUID->"59712cac-7593-49f0-a262-5fe557d58551"],
Cell[3214, 91, 433, 9, 32, "Output",ExpressionUUID->"f56c7a2f-85c1-4e87-a8d3-0d8a31f32e30"],
Cell[3650, 102, 413, 8, 32, "Output",ExpressionUUID->"b0ec53cb-21d7-455c-9930-9cace2905d34"],
Cell[4066, 112, 366, 6, 32, "Output",ExpressionUUID->"4c1f59d6-0c9f-4d88-aa2e-b5f3e8c674e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4469, 123, 1567, 37, 48, "Input",ExpressionUUID->"19d462b1-e73e-4355-b4f1-503cb83fe393"],
Cell[6039, 162, 8673, 167, 377, "Output",ExpressionUUID->"aa493a0c-23ff-49d4-a7b6-ec828b74575d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14749, 334, 1203, 31, 28, "Input",ExpressionUUID->"aee49c4a-2375-48e0-8504-4357d164e6e6"],
Cell[15955, 367, 6640, 130, 377, "Output",ExpressionUUID->"a5d7db31-51a0-4085-be2b-9a0ec602ea07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22632, 502, 4262, 110, 238, "Input",ExpressionUUID->"66ded940-6dc5-47ed-977e-31a90b287a1d"],
Cell[26897, 614, 154, 2, 32, "Output",ExpressionUUID->"1adbe03a-943d-446d-b326-e03a0ac846ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27088, 621, 5502, 92, 124, "Input",ExpressionUUID->"b217f8c8-e041-4e30-96cc-d6d849e2719e"],
Cell[32593, 715, 2053, 39, 492, "Output",ExpressionUUID->"d79142ea-6b78-4816-8894-6d383efe1721"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34683, 759, 152, 3, 28, "Input",ExpressionUUID->"8cba4da4-6f7a-4feb-ad93-f052f7efb83f"],
Cell[34838, 764, 292, 7, 32, "Output",ExpressionUUID->"a688dca6-32c2-4724-8c90-4b0abe5d6aa4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35167, 776, 4793, 125, 276, "Input",ExpressionUUID->"24f16838-5dfc-472b-b716-32cc158d6e52"],
Cell[39963, 903, 155, 3, 32, "Output",ExpressionUUID->"765fac09-804c-4d6e-b6f5-cfd80ec421be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40155, 911, 168, 4, 28, "Input",ExpressionUUID->"234df896-c04e-46d0-ac99-5650277408f7"],
Cell[40326, 917, 192, 4, 32, "Output",ExpressionUUID->"6504e22f-c04b-43cb-ad0a-9a766eb0bc07"]
}, Open  ]]
}
]
*)


